HiGrad: Uncertainty Quantification for Online Learning and Stochastic Approximation

Stochastic gradient descent (SGD) is an immensely popular approach for online learning in settings where data arrives in a stream or data sizes are very large. However, despite an ever-increasing volume of work on SGD, much less is known about the statistical inferential properties of SGD-based predictions. Taking a fully inferential viewpoint, this paper introduces a novel procedure termed HiGrad to conduct statistical inference for online learning, without incurring additional computational cost compared with SGD. The HiGrad procedure begins by performing SGD updates for a while and then splits the single thread into several threads, and this procedure hierarchically operates in this fashion along each thread. With predictions provided by multiple threads in place, a $t$-based confidence interval is constructed by decorrelating predictions using covariance structures given by a Donsker-style extension of the Ruppert--Polyak averaging scheme, which is a technical contribution of independent interest. Under certain regularity conditions, the HiGrad confidence interval is shown to attain asymptotically exact coverage probability. Finally, the performance of HiGrad is evaluated through extensive simulation studies and a real data example. An R package \texttt{higrad} has been developed to implement the method.

==> figs/conf_length.R <==
T <- 2:10

alpha <- 0.05
conf.lg <- sqrt(2)*qt(1-alpha/2, T-1)*gamma(T/2)/sqrt(T-1)/gamma(T/2-0.5)
pdf('conf_length005.pdf')
plot(T, conf.lg, pch=2, type='b', ylim=c(0, 12))
dev.off()


alpha <- 0.1
conf.lg <- sqrt(2)*qt(1-alpha/2, T-1)*gamma(T/2)/sqrt(T-1)/gamma(T/2-0.5)
pdf('conf_length01.pdf')
plot(T, conf.lg, pch=2, type='b', ylim=c(0, 12))
dev.off()



## ggplot version
library(ggplot2)
library(gridExtra)
require(tikzDevice)
options(tikzLatex="/Library/TeX/texbin/pdflatex")

t = 2:10
a = 0.05
l1 = qt(1-a/2, 1e5-1) * exp(lgamma(1e5/2) - lgamma((1e5-1)/2)) / sqrt(1e5-1)
data = data.frame(t = t, l = qt(1-a/2, t-1) * gamma(t/2) / sqrt(t-1) / gamma((t-1)/2))
p1 = ggplot(data, aes(x = t, y = l)) + 
  geom_line() + geom_point(size = 0.75) + 
  geom_hline(aes(yintercept = l1), color = "gray", linetype = "dashed") + 
  scale_y_continuous(name = "Expected length", limits = c(0, 8)) +
  scale_x_continuous(name = "$T$") + 
  theme_bw() +
  theme(axis.text = element_text(size = 8), axis.title = element_text(size = 9))

a = 0.1
l2 = qt(1-a/2, 1e5-1) * exp(lgamma(1e5/2) - lgamma((1e5-1)/2)) / sqrt(1e5-1)
data = data.frame(t = t, l = qt(1-a/2, t-1) * gamma(t/2) / sqrt(t-1) / gamma((t-1)/2))
p2 = ggplot(data, aes(x = t, y = l)) + 
  geom_line() + geom_point(size = 0.75) + 
  geom_hline(aes(yintercept = l2), color = "gray", linetype = "dashed") + 
  scale_y_continuous(name = "", limits = c(0, 8)) +
  scale_x_continuous(name = "$T$") + 
  theme_bw() +
  theme(axis.text = element_text(size = 8), axis.title = element_text(size = 9))

tikz("conf_length.tex", width = 5, height = 2.5)
grid.arrange(p1, p2, ncol = 2)
dev.off()

==> figs/higrad_cartoon.R <==
require(tikzDevice)
options(tikzLatex="/Library/TeX/texbin/pdflatex")

a = 0.2
b = 0.15
eps = 0.02
gap = 0.03
size = 0.05
cex = 0.75

tikz("higrad_cartoon.tex", width = 6, height = 12/(4.2*a+0.75*b)*(sqrt(3)*0.75*b+eps*2))
par(mar = c(0, 0, 0, 0))
plot(0, 0, xlim = c(0, 4.2*a+0.75*b), ylim = c(-sqrt(3)*0.75*b-eps*2, sqrt(3)*0.75*b+eps*2), type = "n", axes = FALSE, xlab = "", ylab = "")

arrows(0, 0, a, 0, length = size, lwd = 2)
segments(a, 0, a+b/2, sqrt(3)/2*b, lty = 3)
segments(a, 0, a+b/2, -sqrt(3)/2*b, lty = 3)
arrows(a+b/2, sqrt(3)/2*b, 2*a+b/2, sqrt(3)/2*b, length = size, lwd = 2)
arrows(a+b/2, -sqrt(3)/2*b, 2*a+b/2, -sqrt(3)/2*b, length = size, lwd = 2)
segments(2*a+b/2, sqrt(3)/2*b, 2*a+b/2+b/4, sqrt(3)/2*b+sqrt(3)/4*b, lty = 3)
segments(2*a+b/2, sqrt(3)/2*b, 2*a+b/2+b/4, sqrt(3)/2*b-sqrt(3)/4*b, lty = 3)
segments(2*a+b/2, -sqrt(3)/2*b, 2*a+b/2+b/4, -sqrt(3)/2*b+sqrt(3)/4*b, lty = 3)
segments(2*a+b/2, -sqrt(3)/2*b, 2*a+b/2+b/4, -sqrt(3)/2*b-sqrt(3)/4*b, lty = 3)
arrows(2*a+b/2+b/4, sqrt(3)/2*b+sqrt(3)/4*b, 3*a+b/2+b/4, sqrt(3)/2*b+sqrt(3)/4*b, length = size, lwd = 2, angle = 90)
arrows(2*a+b/2+b/4, sqrt(3)/2*b-sqrt(3)/4*b, 3*a+b/2+b/4, sqrt(3)/2*b-sqrt(3)/4*b, length = size, lwd = 2, angle = 90)
arrows(2*a+b/2+b/4, -sqrt(3)/2*b+sqrt(3)/4*b, 3*a+b/2+b/4, -sqrt(3)/2*b+sqrt(3)/4*b, length = size, lwd = 2, angle = 90)
arrows(2*a+b/2+b/4, -sqrt(3)/2*b-sqrt(3)/4*b, 3*a+b/2+b/4, -sqrt(3)/2*b-sqrt(3)/4*b, length = size, lwd = 2, angle = 90)

text(a/2, eps, label = "$\\theta_1^{\\emptyset},\\dots\\dots,\\theta_{n_0}^{\\emptyset}$", cex = cex)
text(1.5*a+b/2, sqrt(3)/2*b+eps, label = "$\\theta^{(1)}_1,\\dots\\dots,\\theta^{(1)}_{n_1}$", cex = cex)
text(1.5*a+b/2, -sqrt(3)/2*b+eps, label = "$\\theta^{(2)}_1,\\dots\\dots,\\theta^{(2)}_{n_1}$", cex = cex)
text(2.5*a+b/2+b/4, sqrt(3)/2*b+sqrt(3)/4*b+eps, label = "$\\theta^{(1,1)}_1,\\dots\\dots,\\theta^{(1,1)}_{n_2}$", cex = cex)
text(2.5*a+b/2+b/4, sqrt(3)/2*b-sqrt(3)/4*b+eps, label = "$\\theta^{(1,2)}_1,\\dots\\dots,\\theta^{(1,2)}_{n_2}$", cex = cex)
text(2.5*a+b/2+b/4, -sqrt(3)/2*b+sqrt(3)/4*b+eps, label = "$\\theta^{(2,1)}_1,\\dots\\dots,\\theta^{(2,1)}_{n_2}$", cex = cex)
text(2.5*a+b/2+b/4, -sqrt(3)/2*b-sqrt(3)/4*b+eps, label = "$\\theta^{(2,2)}_1,\\dots\\dots,\\theta^{(2,2)}_{n_2}$", cex = cex)
text(a/2, -eps, label = "$\\bar\\theta^{\\emptyset}$", cex = cex)
text(1.5*a+b/2, sqrt(3)/2*b-eps, label = "$\\bar\\theta^{(1)}$", cex = cex)
text(1.5*a+b/2, -sqrt(3)/2*b-eps, label = "$\\bar\\theta^{(2)}$", cex = cex)
text(2.5*a+b/2+b/4, sqrt(3)/2*b+sqrt(3)/4*b-eps, label = "$\\bar\\theta^{(1,1)}$", cex = cex)
text(2.5*a+b/2+b/4, sqrt(3)/2*b-sqrt(3)/4*b-eps, label = "$\\bar\\theta^{(1,2)}$", cex = cex)
text(2.5*a+b/2+b/4, -sqrt(3)/2*b+sqrt(3)/4*b-eps, label = "$\\bar\\theta^{(2,1)}$", cex = cex)
text(2.5*a+b/2+b/4, -sqrt(3)/2*b-sqrt(3)/4*b-eps, label = "$\\bar\\theta^{(2,2)}$", cex = cex)

arrows(0, -eps, a/2-gap, -eps, length = 0.03, col = "gray", lwd = 1, code = 1, angle = 90)
arrows(a/2+gap, -eps, a, -eps, length = 0.03, col = "gray", lwd = 1, code = 2, angle = 90)
arrows(a+b/2, sqrt(3)/2*b-eps, 1.5*a+b/2-gap, sqrt(3)/2*b-eps, length = 0.03, col = "gray", lwd = 1, code = 1, angle = 90)
arrows(1.5*a+b/2+gap, sqrt(3)/2*b-eps, 2*a+b/2, sqrt(3)/2*b-eps, length = 0.03, col = "gray", lwd = 1, code = 2, angle = 90)
arrows(a+b/2, -sqrt(3)/2*b-eps, 1.5*a+b/2-gap, -sqrt(3)/2*b-eps, length = 0.03, col = "gray", lwd = 1, code = 1, angle = 90)
arrows(1.5*a+b/2+gap, -sqrt(3)/2*b-eps, 2*a+b/2, -sqrt(3)/2*b-eps, length = 0.03, col = "gray", lwd = 1, code = 2, angle = 90)
arrows(2*a+b/2+b/4, sqrt(3)/2*b+sqrt(3)/4*b-eps, 2.5*a+b/2+b/4-gap, sqrt(3)/2*b+sqrt(3)/4*b-eps, length = 0.03, col = "gray", lwd = 1, code = 1, angle = 90)
arrows(2.5*a+b/2+b/4+gap, sqrt(3)/2*b+sqrt(3)/4*b-eps, 3*a+b/2+b/4, sqrt(3)/2*b+sqrt(3)/4*b-eps, length = 0.03, col = "gray", lwd = 1, code = 2, angle = 90)
arrows(2*a+b/2+b/4, sqrt(3)/2*b-sqrt(3)/4*b-eps, 2.5*a+b/2+b/4-gap, sqrt(3)/2*b-sqrt(3)/4*b-eps, length = 0.03, col = "gray", lwd = 1, code = 1, angle = 90)
arrows(2.5*a+b/2+b/4+gap, sqrt(3)/2*b-sqrt(3)/4*b-eps, 3*a+b/2+b/4, sqrt(3)/2*b-sqrt(3)/4*b-eps, length = 0.03, col = "gray", lwd = 1, code = 2, angle = 90)
arrows(2*a+b/2+b/4, -sqrt(3)/2*b+sqrt(3)/4*b-eps, 2.5*a+b/2+b/4-gap, -sqrt(3)/2*b+sqrt(3)/4*b-eps, length = 0.03, col = "gray", lwd = 1, code = 1, angle = 90)
arrows(2.5*a+b/2+b/4+gap, -sqrt(3)/2*b+sqrt(3)/4*b-eps, 3*a+b/2+b/4, -sqrt(3)/2*b+sqrt(3)/4*b-eps, length = 0.03, col = "gray", lwd = 1, code = 2, angle = 90)
arrows(2*a+b/2+b/4, -sqrt(3)/2*b-sqrt(3)/4*b-eps, 2.5*a+b/2+b/4-gap, -sqrt(3)/2*b-sqrt(3)/4*b-eps, length = 0.03, col = "gray", lwd = 1, code = 1, angle = 90)
arrows(2.5*a+b/2+b/4+gap, -sqrt(3)/2*b-sqrt(3)/4*b-eps, 3*a+b/2+b/4, -sqrt(3)/2*b-sqrt(3)/4*b-eps, length = 0.03, col = "gray", lwd = 1, code = 2, angle = 90)

text(3*a+b/2+b/4, sqrt(3)/2*b+sqrt(3)/4*b, label = "$\\bar\\theta_{(1,1)}=w_0\\bar\\theta+w_1\\bar\\theta^{(1)}+w_2\\bar\\theta^{(1,1)}$", pos = 4, cex = cex)
text(3*a+b/2+b/4, sqrt(3)/2*b-sqrt(3)/4*b, label = "$\\bar\\theta_{(1,2)}=w_0\\bar\\theta+w_1\\bar\\theta^{(1)}+w_2\\bar\\theta^{(1,2)}$", pos = 4, cex = cex)
text(3*a+b/2+b/4, -sqrt(3)/2*b+sqrt(3)/4*b, label = "$\\bar\\theta_{(2,1)}=w_0\\bar\\theta+w_1\\bar\\theta^{(2)}+w_2\\bar\\theta^{(2,1)}$", pos = 4, cex = cex)
text(3*a+b/2+b/4, -sqrt(3)/2*b-sqrt(3)/4*b, label = "$\\bar\\theta_{(2,2)}=w_0\\bar\\theta+w_1\\bar\\theta^{(2)}+w_2\\bar\\theta^{(2,2)}$", pos = 4, cex = cex)

dev.off()

==> figs/higrad_cartoon2.R <==
library(scales)
n = 10000
B = 100
beta0 = 1
beta1 = 1
sigma = 2
sigmax = 1.5
eta = 0.1
size = 5
steps = 10

x = rnorm(n, 0, sigmax)
y = beta0 + x * beta1 + rnorm(n, 0, sigma)
mse <- function(beta) { mean((y - beta[1] - x * beta[2])^2) }


betas = cbind(rep(seq(-10, 10, length = B), B), rep(seq(-10, 10, length = B), each = B))

score = apply(betas, 1, mse)

contour(seq(-10, 10, length = B), seq(-10, 10, length = B), matrix(score, B, B), col = "gray")

beta_old = c(-10, -8)
for (i in 1:steps) {
	index = sample(n, size)
	beta_new = beta_old + eta * colMeans(cbind((y[index] - beta_old[1] - x[index] * beta_old[2]), (y[index] - beta_old[1] - x[index] * beta_old[2]) * x[index]))
	arrows(beta_old[1], beta_old[2], beta_new[1], beta_new[2], length = 0.02)
	beta_old = beta_new
}
beta_end = beta_old

beta_old = beta_end
for (i in 1:steps) {
	index = sample(n, size)
	beta_new = beta_old + eta * colMeans(cbind((y[index] - beta_old[1] - x[index] * beta_old[2]), (y[index] - beta_old[1] - x[index] * beta_old[2]) * x[index]))
	arrows(beta_old[1], beta_old[2], beta_new[1], beta_new[2], length = 0.02, col = "red")
	beta_old = beta_new
}
beta_end1 = beta_old

beta_old = beta_end
for (i in 1:steps) {
	index = sample(n, size)
	beta_new = beta_old + eta * colMeans(cbind((y[index] - beta_old[1] - x[index] * beta_old[2]), (y[index] - beta_old[1] - x[index] * beta_old[2]) * x[index]))
	arrows(beta_old[1], beta_old[2], beta_new[1], beta_new[2], length = 0.02, col = "blue")
	beta_old = beta_new
}
beta_end2 = beta_old

beta_old = beta_end1
for (i in 1:steps) {
	index = sample(n, size)
	beta_new = beta_old + eta * colMeans(cbind((y[index] - beta_old[1] - x[index] * beta_old[2]), (y[index] - beta_old[1] - x[index] * beta_old[2]) * x[index]))
	arrows(beta_old[1], beta_old[2], beta_new[1], beta_new[2], length = 0.02, col = "pink")
	beta_old = beta_new
}
beta_old = beta_end1
for (i in 1:steps) {
	index = sample(n, size)
	beta_new = beta_old + eta * colMeans(cbind((y[index] - beta_old[1] - x[index] * beta_old[2]), (y[index] - beta_old[1] - x[index] * beta_old[2]) * x[index]))
	arrows(beta_old[1], beta_old[2], beta_new[1], beta_new[2], length = 0.02, col = "pink")
	beta_old = beta_new
}


beta_old = beta_end2
for (i in 1:steps*2) {
	index = sample(n, size)
	beta_new = beta_old + eta * colMeans(cbind((y[index] - beta_old[1] - x[index] * beta_old[2]), (y[index] - beta_old[1] - x[index] * beta_old[2]) * x[index]))
	arrows(beta_old[1], beta_old[2], beta_new[1], beta_new[2], length = 0.02, col = "skyblue")
	beta_old = beta_new
}
beta_old = beta_end2
for (i in 1:steps*2) {
	index = sample(n, size)
	beta_new = beta_old + eta * colMeans(cbind((y[index] - beta_old[1] - x[index] * beta_old[2]), (y[index] - beta_old[1] - x[index] * beta_old[2]) * x[index]))
	arrows(beta_old[1], beta_old[2], beta_new[1], beta_new[2], length = 0.02, col = "skyblue")
	beta_old = beta_new
}


==> figs/higrad_cartoon_simple.R <==
require(shape)
require(tikzDevice)
options(tikzLatex="/Library/TeX/texbin/pdflatex")


a = 0.15
b = 0.05
eps = 0.008
gap = 0.03
arrow.size = 0.03
lwd = 3
cex = 0.75
arr.type = "curved"
arr.length = 0.2
arr.width = 0.1

tikz("higrad_cartoon_simple.tex", width = 4, height = 1.5)
par(mar = c(0, 0, 0, 0))
plot.new()
plot.window(xlim = c(0, 3*a+0.75*b), ylim = c(-sqrt(3)*0.75*b-eps*2, sqrt(3)*0.75*b+eps*2))
Arrows(0, 0, a, 0, lwd = 3, arr.adj = 1, arr.type = arr.type, arr.width = arr.width, arr.length = arr.length)
segments(a, 0, a+b/2, sqrt(3)/2*b, lty = 3)
segments(a, 0, a+b/2, -sqrt(3)/2*b, lty = 3)
Arrows(a+b/2, sqrt(3)/2*b, 2*a+b/2, sqrt(3)/2*b, lwd = 3, arr.adj = 1, arr.type = arr.type, arr.width = arr.width, arr.length = arr.length)
Arrows(a+b/2, -sqrt(3)/2*b, 2*a+b/2, -sqrt(3)/2*b, lwd = 3, arr.adj = 1, arr.type = arr.type, arr.width = arr.width, arr.length = arr.length)
segments(2*a+b/2, sqrt(3)/2*b, 2*a+b/2+b/3, sqrt(3)/2*b+sqrt(3)/3*b, lty = 3)
segments(2*a+b/2, sqrt(3)/2*b, 2*a+b/2+b/3, sqrt(3)/2*b-sqrt(3)/3*b, lty = 3)
segments(2*a+b/2, sqrt(3)/2*b, 2*a+b/2+b/3, sqrt(3)/2*b, lty = 3)
segments(2*a+b/2, -sqrt(3)/2*b, 2*a+b/2+b/3, -sqrt(3)/2*b+sqrt(3)/3*b, lty = 3)
segments(2*a+b/2, -sqrt(3)/2*b, 2*a+b/2+b/3, -sqrt(3)/2*b-sqrt(3)/3*b, lty = 3)
segments(2*a+b/2, -sqrt(3)/2*b, 2*a+b/2+b/3, -sqrt(3)/2*b, lty = 3)
Arrows(2*a+b/2+b/3, sqrt(3)/2*b+sqrt(3)/3*b, 3*a+b/2+b/3, sqrt(3)/2*b+sqrt(3)/3*b, lwd = 3, arr.adj = 1, arr.type = "T", arr.width = arr.width, arr.length = arr.length)
Arrows(2*a+b/2+b/3, sqrt(3)/2*b-sqrt(3)/3*b, 3*a+b/2+b/3, sqrt(3)/2*b-sqrt(3)/3*b, lwd = 3, arr.adj = 1, arr.type = "T", arr.width = arr.width, arr.length = arr.length)
Arrows(2*a+b/2+b/3, sqrt(3)/2*b, 3*a+b/2+b/3, sqrt(3)/2*b, lwd = 3, arr.adj = 1, arr.type = "T", arr.width = arr.width, arr.length = arr.length)
Arrows(2*a+b/2+b/3, -sqrt(3)/2*b+sqrt(3)/3*b, 3*a+b/2+b/3, -sqrt(3)/2*b+sqrt(3)/3*b, lwd = 3, arr.adj = 1, arr.type = "T", arr.width = arr.width, arr.length = arr.length)
Arrows(2*a+b/2+b/3, -sqrt(3)/2*b-sqrt(3)/3*b, 3*a+b/2+b/3, -sqrt(3)/2*b-sqrt(3)/3*b, lwd = 3, arr.adj = 1, arr.type = "T", arr.width = arr.width, arr.length = arr.length)
Arrows(2*a+b/2+b/3, -sqrt(3)/2*b, 3*a+b/2+b/3, -sqrt(3)/2*b, lwd = 3, arr.adj = 1, arr.type = "T", arr.width = arr.width, arr.length = arr.length)
dev.off()

==> figs/legends/legends.R <==
l = 0

pdf("legend_1.pdf", height = 0.3, width = 1.2)
par(mfrow = c(1, 1), mar = rep(0, 4))
a = 1
plot(0, 0, "n", axes = FALSE, xlab = "", ylab = "", xlim = c(-l, 1), ylim = c(-1, 1))
segments(0, 0, a, 0)
dev.off()

pdf("legend_2.pdf", height = 0.3, width = 1.2)
par(mfrow = c(1, 1), mar = rep(0, 4))
a = 1/2
b = 0.5
plot(0, 0, "n", axes = FALSE, xlab = "", ylab = "", xlim = c(-l, 1), ylim = c(-1, 1))
segments(0, -b, 0, b, lty = 3, col = "gray")
segments(rep(0, 2), c(-b, b), rep(a, 2), c(-b, b))
dev.off()


pdf("legend_0_4.pdf", height = 0.3, width = 1.2)
par(mfrow = c(1, 1), mar = rep(0, 4))
a = 1/4
b = 0.5
plot(0, 0, "n", axes = FALSE, xlab = "", ylab = "", xlim = c(-l, 1), ylim = c(-1, 1))
segments(rep(0, 4), c(-1.5, -0.5, 0.5, 1.5)*b, rep(a, 4), c(-1.5, -0.5, 0.5, 1.5)*b)
segments(0, -1.5*b, 0, 1.5*b, lty = 3, col = "gray")
dev.off()

pdf("legend_1_4.pdf", height = 0.3, width = 1.2)
par(mfrow = c(1, 1), mar = rep(0, 4))
a = 1/5
b = 0.5
plot(0, 0, "n", axes = FALSE, xlab = "", ylab = "", xlim = c(-l, 1), ylim = c(-1, 1))
segments(0, 0, a, 0)
segments(rep(a, 4), c(-1.5, -0.5, 0.5, 1.5)*b, rep(2*a, 4), c(-1.5, -0.5, 0.5, 1.5)*b)
segments(a, -1.5*b, a, 1.5*b, lty = 3, col = "gray")
dev.off()

pdf("legend_0_2_2.pdf", height = 0.3, width = 1.2)
par(mfrow = c(1, 1), mar = rep(0, 4))
a = 1/6
b = 0.5
plot(0, 0, "n", axes = FALSE, xlab = "", ylab = "", xlim = c(-l, 1), ylim = c(-1, 1))
segments(rep(0, 2), c(-b, b), rep(a, 2), c(-b, b))
segments(rep(a, 4), c(-1.5, -0.5, 0.5, 1.5)*b, rep(2*a, 4), c(-1.5, -0.5, 0.5, 1.5)*b)
segments(0, -b, 0, b, lty = 3, col = "gray")
segments(a, -1.5*b, a, -0.5*b, lty = 3, col = "gray")
segments(a, 0.5*b, a, 1.5*b, lty = 3, col = "gray")
dev.off()

pdf("legend_1_2_2.pdf", height = 0.3, width = 1.2)
par(mfrow = c(1, 1), mar = rep(0, 4))
a = 1/7
b = 0.5
plot(0, 0, "n", axes = FALSE, xlab = "", ylab = "", xlim = c(-l, 1), ylim = c(-1, 1))
segments(0, 0, a, 0)
segments(rep(a, 2), c(-b, b), rep(2*a, 2), c(-b, b))
segments(rep(2*a, 4), c(-1.5, -0.5, 0.5, 1.5)*b, rep(3*a, 4), c(-1.5, -0.5, 0.5, 1.5)*b)
segments(a, -b, a, b, lty = 3, col = "gray")
segments(2*a, -1.5*b, 2*a, -0.5*b, lty = 3, col = "gray")
segments(2*a, 0.5*b, 2*a, 1.5*b, lty = 3, col = "gray")
dev.off()
